Array Program Transformation with Loo.py by Example: High-Order Finite Elements

To concisely and effectively demonstrate the capabilities of our program transformation system Loo.py, we examine a transformation path from two real-world Fortran subroutines as found in a weather model to a single high-performance computational kernel suitable for execution on modern GPU hardware. Along the transformation path, we encounter kernel fusion, vectorization, prefetch- ing, parallelization, and algorithmic changes achieved by mechanized conversion between imperative and functional/substitution- based code, among a number more. We conclude with performance results that demonstrate the effects and support the effectiveness of the applied transformations.

==> run.py <==
import numpy as np
import pyopencl as cl
import loopy as lp


def main(ctx, opt_level, Nq, do_check=False, Ne=30000):
    in_filename = "strongVolumeKernels.f90"
    with open(in_filename, "r") as in_fd:
        infile_content = in_fd.read()

    ref_hsv, hsv = lp.parse_transformed_fortran(
            infile_content,
            transform_code_context={
                "opt_level": opt_level,
                "Nq": Nq,
                },
            filename=in_filename)

    if 1:
        from loopy.statistics import sum_ops_to_dtypes
        op_poly = lp.get_op_poly(hsv)
        # print(lp.stringify_stats_mapping(op_poly))

        num_ops = (
                sum_ops_to_dtypes(op_poly)
                [np.dtype(np.float32)].eval_with_dict({"Ne": Ne}))

        # print(lp.stringify_stats_mapping(gmem_poly))
        gmem_poly = lp.sum_mem_access_to_bytes(lp.get_gmem_access_poly(hsv))

        bytes_accessed = sum(gmem_poly.values()).eval_with_dict({"Ne": Ne})

    hsv = lp.set_options(hsv, cl_build_options=[
         "-cl-denorms-are-zero",
         "-cl-fast-relaxed-math",
         "-cl-finite-math-only",
         "-cl-mad-enable",
         "-cl-no-signed-zeros",
         ])

    hsv = hsv.copy(name="horizontalStrongVolumeKernel")

    results = lp.auto_test_vs_ref(
            ref_hsv, ctx, hsv,
            parameters=dict(Ne=Ne),
            quiet=True, do_check=do_check)

    elapsed = results["elapsed_wall"]

    print('{:7d}  {:2d}  {:6d}  {:14.2f} {:17.2f} {:21.2f}'
          .format(opt_level, Nq, Ne, elapsed/1e-6, num_ops/elapsed/1e9,
                  bytes_accessed/elapsed/1e9))


if __name__ == "__main__":
    ctx = cl.create_some_context()

    print("Opt Lvl  Nq      Ne  Wall Time (µs)"
          "  Flop/s (GFlop/s)  Global Mem BW (GB/s)")

    for opt_level in range(1, 9):
        for run in range(1, 5):
            main(ctx, opt_level=opt_level, Nq=8, Ne=6912)

    for Nq, Ne in [(4, 55296), (8, 6912), (12, 2048), (16, 864)]:
        for run in range(1, 5):
            main(ctx, opt_level=8, Nq=Nq, Ne=Ne)


==> strongVolumeKernels-transform.py <==
#START_XFORM_FUSE
f = fuse_kernels([f_r, f_s], suffixes=["_r", "_s"])
#END_XFORM_FUSE
#START_XFORM_PRELIMINARIES
f = fix_parameters(f, Nq=Nq)
f = fix_parameters(f, p_p0=1, p_Gamma=1.4, p_R=1)
f = assume(f, "Ne >= 1")
#END_XFORM_PRELIMINARIES
ref_f = f
if opt_level == 0:
    RESULT = [ref_f, f]
#START_XFORM_LOOPS
f = set_loop_priority(f, "k")
f = tag_inames(f, "e:g.0, i:l.0, j:l.1")
#END_XFORM_LOOPS
if opt_level == 1:
    RESULT = [ref_f, f]
#START_XFORM_DATA_LAYOUT
f = tag_data_axes(f, "D", "N0,N1")
for name in ["q", "rhsq"]:
  f = set_array_dim_names(f, name, "i,j,k,field,e")
  f = split_array_dim(
      f, (name, 3, "F"), 4, auto_split_inames=False)
  f = tag_data_axes(f, name, "N0,N1,N2,vec,N4,N3")
#END_XFORM_DATA_LAYOUT
ref_f = f
if opt_level == 2:
    RESULT = [ref_f, f]
#START_XFORM_FETCH_D
f = add_prefetch(f, "D[:,:]")
#END_XFORM_FETCH_D
if opt_level == 3:
    RESULT = [ref_f, f]
#START_XFORM_LOCAL_PREP_SUBST
local_prep_var_names = set()
for insn in find_instructions(f, "tag:local_prep"):
    assignee = insn.assignee_name
    local_prep_var_names.add(assignee)
    f = assignment_to_subst(f, assignee)
f = assignment_to_subst(f, "JiD_r")
f = assignment_to_subst(f, "JiD_s")
#END_XFORM_LOCAL_PREP_SUBST
if opt_level == 4:
    RESULT = [ref_f, f]
#START_XFORM_FLUX_TEMP
comps = ["U1", "U2", "U3", "Rh", "Th", "Q1", "Q2", "Q3"]
for comp in comps:
  for ref_ax, flux_inames, flux_precomp_inames in [
        ("r", ("j", "n",), ("jj","ii",)),
        ("s", ("i", "n",), ("ii","jj",)),
        ]:
    flux_var = comp+"flx_"+ref_ax
    f = assignment_to_subst(f, flux_var)
    flux_store_name = "flux_store_" + comp + ref_ax
    f = precompute(f, flux_var+"_subst", flux_inames,
      temporary_name=flux_store_name,
      precompute_inames=flux_precomp_inames,
      default_tag=None)
    f = tag_data_axes(
      f, flux_store_name, {"ii":"N0", "jj":"N1"})
#END_XFORM_FLUX_TEMP
#START_XFORM_FLUX_TMPUSAGE
f = tag_inames(f, "ii:l.0,jj:l.1")
for ref_ax in ["r", "s"]:
    f = alias_temporaries(f,
      ["flux_store_" + comp + ref_ax for comp in comps])
#END_XFORM_FLUX_TMPUSAGE
#START_XFORM_RENAME_N
for comp in comps:
  for ref_ax in ["r", "s"]:
    flux_store_name = "flux_store_" + comp + ref_ax
    f = rename_iname(f, "n", "n_"+comp,
      within=m.Reads(flux_store_name), existing_ok=True)
#END_XFORM_RENAME_N
if opt_level == 5:
    RESULT = [ref_f, f]
#START_XFORM_PREP_PRECOMPUTE
for prep_vname in local_prep_var_names:
    if prep_vname.startswith("Jinv") or "_s" in prep_vname:
        continue
    f = precompute(f,
      find_one_rule_matching(f, prep_vname+"_*subst*"))
#END_XFORM_PREP_PRECOMPUTE
if opt_level == 6:
    RESULT = [ref_f, f]
#START_XFORM_Q_PREFETCH
f = add_prefetch(f, "q[ii,jj,k,:,:,e]")
#END_XFORM_Q_PREFETCH
#START_XFORM_RHSQ_BUFFER
f = buffer_array(f, "rhsq", (),
      fetch_bounding_box=True, default_tag="for",
      init_expression="0",
      store_expression="base + buffer")
#END_XFORM_RHSQ_BUFFER
#START_XFORM_VECTOR_ACCESS
f = tag_data_axes(f, "rhsq_buf", "vec,N0")
f = tag_data_axes(f, "q_fetch", "vec,N0")
f = tag_data_axes(f, "D_fetch", "N0,N1")
f = tag_inames(f,
 "rhsq_init_field_inner:vec,rhsq_store_field_inner:vec,"
 "rhsq_init_field_outer:unr,rhsq_store_field_outer:unr,"
 "q_dim_field_outer:unr,q_dim_field_inner:vec")
#END_XFORM_VECTOR_ACCESS
if opt_level == 7:
    RESULT = [ref_f, f]
#START_XFORM_DISTRIBUTIVE
f = collect_common_factors_on_increment(f, "rhsq_buf")
#END_XFORM_DISTRIBUTIVE
if opt_level == 8:
    RESULT = [ref_f, f]
loopy end


